The Complexity of Interaction (Long Version)

In this paper, we analyze the complexity of functional programs written in the interaction-net computation model, an asynchronous, parallel and confluent model that generalizes linear-logic proof nets. Employing user-defined sized and scheduled types, we certify concrete time, space and space-time complexity bounds for both sequential and parallel reductions of interaction-net programs by suitably assigning complexity potentials to typed nodes. The relevance of this approach is illustrated on archetypal programming examples. The provided analysis is precise, compositional and is, in theory, not restricted to particular complexity classes.

==> lib/tools/asy.sh <==
#!/bin/bash

NAME="$1"

[ -f "${NAME}.tex" ] && exit 0

BASENAME=$(basename "${NAME}")
DIRNAME=$(dirname "${NAME}")

BASE=${DIRNAME}/fig.asy
EXT=${BASENAME//-*}
STYLE=${BASENAME//*-}

SOURCE=${NAME}.asy

if [ ! -f "$SOURCE" ]; then

echo 'texpreamble("\input{../../asy.tex}");' >> "$SOURCE"
echo 'size(0,0);' >> "$SOURCE"
echo 'import inets;' >> "$SOURCE"
echo 'netstyle("'"$STYLE"'");' >> "$SOURCE"

cat "${BASE}" >> "$SOURCE"
echo 'shipoutnet();' >> "$SOURCE"

fi

case "$EXT" in
    pdf) OPTS="-inlinetex -tex pdflatex -f pdf";;
    eps) OPTS="-tex latex";;
    *) exit 1
esac

echo rendering "$1"

TEXINPUTS=$TEXINPUTS:${PWD}

asy -cd "${DIRNAME}" "$(basename $SOURCE)" ${OPTS} >& "${NAME}.err" || \
    (cat -n "${NAME}.asy" | tail -n +5; cat "${NAME}.err"; \
    rm -f "${NAME}".lock; exit 1) || exit 1

sed -i 's|{.*_0\.\(.*\)}|{'"${NAME}"'_0.\1}|' "${NAME}.tex"

rm -f "${NAME}".{pre,err} "${DIRNAME}"/*.{aux,log}
rm -f "${NAME}".lock


==> lib/tools/asymake.sh <==
#!/bin/bash

IFS=$'\n'
ASYSH="$1"
MAKE="$2"
JOB="$3"
FILE="${JOB/.*}.asyreq"

[ -f "${FILE}" ] || exit 0

MF="${JOB/.*}.asymake"
sort -u "${FILE}" | sed 's/^asy\/.*/all:: \0.tex/' > $MF

COUNT=$(wc -l < $MF)
echo "needed ${COUNT} asy figures for ${JOB} ..."

printf '\nall:: %s\n\n' "${JOB}" >> $MF
printf '%%.tex:\n\t setlock -N $(@:.tex=).lock %s $(@:.tex=)\n' "$ASYSH" >> $MF

$MAKE -s -f $MF


